Model-based Outdoor Performance Capture

We propose a new model-based method to accurately reconstruct human performances captured outdoors in a multi-camera setup. Starting from a template of the actor model, we introduce a new unified implicit representation for both, articulated skeleton tracking and nonrigid surface shape refinement. Our method fits the template to unsegmented video frames in two stages - first, the coarse skeletal pose is estimated, and subsequently non-rigid surface shape and body pose are jointly refined. Particularly for surface shape refinement we propose a new combination of 3D Gaussians designed to align the projected model with likely silhouette contours without explicit segmentation or edge detection. We obtain reconstructions of much higher quality in outdoor settings than existing methods, and show that we are on par with state-of-the-art methods on indoor scenes for which they were designed

==> cleanup_commentsInTex.sh <==
#!/bin/bash

for f in `find ./ -name "*.tex"` ; do
	echo "replace %* in $f with single %"
	sed -i 's/\\%/PLACEHILDER_ESCAPED_COMMENT_CHARACTER/g' $f # replace escaped % with placeholder
	sed -i 's/%\(.*\)$/%/g' $f					   # replace all %
	sed -i 's/PLACEHILDER_ESCAPED_COMMENT_CHARACTER/\\%/g' $f # put back escaped comment characters
done



==> cleanup_unusedFiles.sh <==
#!/bin/bash

SEARCHPATH="figures/"
FINDEXT=".*\.\(jpg\|off\|obj\|png\|motion\|svg\|xcf\)"

echo " "

# remove new line in log file, as long file names are otherwise broken into two lines
for f in `find ./ -name "*.log"` ; do
	echo "removing newline in $f"
	tr -d "\n\r" < $f > "${f}log"
done

echo " "

# now check for all images in (cleaned) log file
for f in `find $SEARCHPATH -type f -regex $FINDEXT` ; do
     
   #  fname=`echo $f | cut -d'.' -f1` #just get files name without extension
#	 fname=${f##*/} #just get files name without path
fname=$f
     #perform operations
	if grep $fname *.loglog -c > 1
	then
			echo "used: $f"
	else
			echo "File $fname is not in use, removing"
			rm "$f"
	#        mv "fig/$image_file" "fig/moved.$image_file" # or any other action
	fi
done

# delete empty directories
find . -type d -depth -empty -exec rmdir "{}" \;

# delete additional log files

rm *.loglog

==> matlab/work_with_pair_of_gaussian_2D.m <==
clear all;
close all;

I = 4; % number of image Gaussians
MaxSigmaPlot = 80;
MinSigmaPlot = 0;
StepSigmaPlot = 0.1;
MaxMeanPlot = 40;
MinMeanPlot = -40;
StepMeanPlot = 0.1;
MinOrientationPlot = -2;%-pi/2;
MaxOrientationPlot = +2;%pi/2;
StepOrientation= 0.01;

% initialize the rundom number generator
rng('shuffle');

% initialize the image Gaussians with random sigmas
% and distanciate each other according to that (resembling
% image Gaussian assigned to pixels behaviour)
Gi = zeros(I,2);
dist = zeros(I);
sGi = MaxMeanPlot/I/2
step = 4*sGi
mGi = 0-(I)/2*step+step*2/4
for i=1:1:I
    sGi = 10;%randi([2 20],1,1);
    if (i > 1)
        mGi = mGi+step;
    end
    Gi(i,:) = [mGi sGi]; % [mean sigma]
end

% initialize the color similarity randomly with
% opposing similarities for the 1st and 2nd Gaussian
C = ones(I,2);
for i=1:1:I
    C(i,1) = randi([0 1],1,1);
    C(i,2) = 1 - C(i,1);
end
% C = ones(I,2);
% for i=1:1:I
%     C(i,1) = randi([0 10],1,1) / 10;
%     C(i,2) = 1 - C(i,1);
% end

% initialize the color similarity such that the first
% half of the image Gaussians has maximum similarity
% (= 1) and the second half has minimum (= 0)
C = ones(I,2);
for i=1:1:I/2
    C(i,2) = 0;
end
for i=I/2+1:1:I
    C(i,1) = 0;
end

% prepare to draw the image Gaussians on a 2D plot
%figure
hFig = figure(1);
set(hFig, 'Position', [0 0 1000 400])
x = -20:0.1:20; % for the 2D plot

% prepare the grid to later plot the energy in 3D
[D, R] = ndgrid(MinMeanPlot:StepMeanPlot:MaxMeanPlot,MinOrientationPlot:StepOrientation:MaxOrientationPlot); % X = sigma, Y = mean
d = 5; % offset 
Z1 = sin(R)*-d;
Y1 = cos(R)*-d + D;
Z2 = sin(R)*+d;
Y2 = cos(R)*+d + D;
totalError = 0;
totalError1 = 0;
totalError2 = 0;

X = 10;

% create subplots
x = linspace(MinMeanPlot,MaxMeanPlot);
subplot(1,2,1)

for i=1:1:I

    % compute the error Eis
    errorBlob1 = C(i,1) .* 2 .* ((X.*Gi(i,2))./(X.^2+Gi(i,2)^2)) .* exp((-(Y1 - Gi(i,1)).^2)./(X.^2+Gi(i,2)^2)) .* exp((-(Z1 - 0).^2)./(X.^2+Gi(i,2)^2));
    errorBlob2 = C(i,2) .* 2 .* ((X.*Gi(i,2))./(X.^2+Gi(i,2)^2)) .* exp((-(Y2 - Gi(i,1)).^2)./(X.^2+Gi(i,2)^2)) .* exp((-(Z2 - 0).^2)./(X.^2+Gi(i,2)^2));
    
    % damp the errors to 1
    errorBlob1(errorBlob1>1) = 1;
    errorBlob2(errorBlob2>1) = 1;
    
    error = errorBlob1 + errorBlob2;
    
    % normalize the error by dividing by 2*I
    error = error / (2*I);
    
    % update the total error
    totalError = totalError + error;
    totalError1 = totalError1 + errorBlob1/I;
    totalError2 = totalError2 + errorBlob2/I;
    
    % plot this image Gaussian
    fGi = (1/(sqrt(Gi(i,2)*sqrt(pi)))) * exp(-(1/2).*((x - Gi(i,1))./Gi(i,2)).^2);
    plot(x,fGi,'Color',[C(i,1) 0 1-C(i,1)],'LineStyle','--');
    hold on
end

% temporal variables
numElemMean     = abs(MaxMeanPlot) + abs(MinMeanPlot); % num elements for mean
numScaledMean   = numElemMean / StepMeanPlot;
numElemSigma    = abs(MaxSigmaPlot) + abs(MinSigmaPlot);  % num elements for sigma
numScaledSigma  = numElemSigma / StepSigmaPlot;

% find the indices (sigma,mean) corresponding to the
% unique maximum value in the totalError energy
% [max_num, max_idx]=max(totalError(:)); % Energy sum
% [sigmas,means]=ind2sub(size(totalError),max_idx);
% sigmas = MinSigmaPlot + sigmas / (numScaledSigma / numElemSigma); % convert to the right interval
% means = MinMeanPlot + means / (numScaledMean / numElemMean); % convert to the right interval
% optimal = (1/(sqrt(sigmas*sqrt(pi)))) * exp(-(1/2)*((x - means)/sigmas).^2);
% plot(x,optimal,'r--x');

error = totalError1.*totalError2; % Energy product

% find optimal mean AND sigma
[max_num, max_idx]=max(error(:));
[sigmap1,meanp1]=ind2sub(size(error),max_idx);
s = sigmap1;
sigmap1 = MinSigmaPlot + sigmap1 / (numScaledSigma / numElemSigma); % convert to the right interval
meanp1 = MinMeanPlot + meanp1 / (numScaledMean / numElemMean); % convert to the right interval

% % plot the first and second Gaussian couple based on the
% % optimal mean AND sigma
% sigma11 = sigmap1/2;
% sigma21 = sigmap1/2;
% mean11 = meanp1 - sigma11;
% mean21 = meanp1 + sigma21;
% 
% optimal1 = (1/(sqrt(sigma11*sqrt(pi)))) * exp(-(1/2)*((x - mean11)/sigma11).^2);
% optimal2 = (1/(sqrt(sigma21*sqrt(pi)))) * exp(-(1/2)*((x - mean21)/sigma21).^2);
% plot(x,optimal1,'c--x');
% hold on;
% plot(x,optimal2,'c--x');
% hold on;

% % plot a single Gaussian positioned at the optima
% optimal = (1/(sqrt(sigmap1*sqrt(pi)))) * exp(-(1/2)*((x - meanp1)/sigmap1).^2);
% plot(x,optimal,'c--x');
% hold on;


% find optimal mean with fixed increasing sigma
% for sigmaA=1:1:size(Y)/2 % array position of sigma
%     [max_num, max_idx]=max(error(sigmaA,:));
%     [unused,meanp]=ind2sub(size(error(sigmaA,:)),max_idx);
%     sigmap = MinSigmaPlot + sigmaA / (numScaledSigma / numElemSigma); % convert to the right interval
%     meanp = MinMeanPlot + meanp / (numScaledMean / numElemMean); % convert to the right interval
%     
% %     % plot the first and second Gaussian couple based on the
% %     % optimal mean with fixed sigma
% %     sigma1 = sigmap/2;
% %     sigma2 = sigmap/2;
% %     mean1 = meanp - sigma1;
% %     mean2 = meanp + sigma2;
% % 
% %     optimal1 = (1/(sqrt(sigma1*sqrt(pi)))) * exp(-(1/2)*((x - mean1)/sigma1).^2);
% %     optimal2 = (1/(sqrt(sigma2*sqrt(pi)))) * exp(-(1/2)*((x - mean2)/sigma2).^2);
% %     plot(x,optimal1,'m');
% %     hold on;
% %     plot(x,optimal2,'m');
% %     hold on;
% 
%     % plot a single Gaussian positioned at the optima
%     optimal = (1/(sqrt(sigmap*sqrt(pi)))) * exp(-(1/2)*((x - meanp)/sigmap).^2);
%     plot(x,optimal,'c');
%     hold on;
% end

% find the indices (sigma,mean) corresponding to the
% unique maximum value in the totalError1 and totalError2 energy
% [max_num, max_idx]=max(totalError1(:));
% [sigma1o,mean1o]=ind2sub(size(totalError1),max_idx);
% sigma1o = MinSigmaPlot + sigma1o / (numScaledSigma / numElemSigma); % convert to the right interval
% mean1o = MinMeanPlot + mean1o / (numScaledMean / numElemMean); % convert to the right interval
% 
% [max_num, max_idx]=max(totalError2(:));
% [sigma2o,mean2o]=ind2sub(size(totalError2),max_idx);
% sigma2o = MinSigmaPlot + sigma2o / (numScaledSigma / numElemSigma); % convert to the right interval
% mean2o = MinMeanPlot + mean2o / (numScaledMean / numElemMean); % convert to the right interval
% 
% % plot the first and second Gaussian couple based on the separated optimal
% optimal1 = (1/(sqrt(sigma1o*sqrt(pi)))) * exp(-(1/2)*((x - mean1o)/sigma1o).^2);
% optimal2 = (1/(sqrt(sigma2o*sqrt(pi)))) * exp(-(1/2)*((x - mean2o)/sigma2o).^2);
% plot(x,optimal1,'g--x');
% hold on;
% plot(x,optimal2,'b--x');
% hold on;

legendStrings = cell(I,1);
for i=1:1:I
    legendStrings{i} = ['mean = ' num2str(Gi(i,1)) ', sigma = ' num2str(Gi(i,2)) ', cs = ' num2str(C(i,1))];
end
% 
% %legendStrings{I+1} = ['1st mean = ' num2str(mean11) ', sigma = ' num2str(sigma11)];
% %legendStrings{I+2} = ['2nd mean = ' num2str(mean21) ', sigma = ' num2str(sigma21)];
legend(legendStrings);
title('Optimal surface Gaussians for various sigmas');
xlabel('mean');

% % save as pdf by first removing annoying empty borders and convert
% % the mean and sigma values to prevent '.' within the filename
% set(gcf, 'PaperPosition', [-0.3 -0.19 5.6 5.2]); %Position the plot further to the left and down. Extend the plot to fill entire paper.
% set(gcf, 'PaperSize', [5 5]); %Keep the same paper size
% meanInteger = fix(meanp);
% meanDecimal = abs(meanp - meanInteger)*10;
% sigmaInteger = fix(sigmap);
% sigmaDecimal = abs(sigmap - sigmaInteger)*10;
% saveas(gcf, ['optimal_pair_surfaceGaussian_mean' num2str(meanInteger) '-' num2str(meanDecimal) '_sigma' num2str(sigmaInteger) '-' num2str(sigmaDecimal) '_plot.pdf' ]); %'.png' ]);

% figure
% surf(X,Y,totalError,'linestyle', 'none');
% shading interp
% title('Total Error Sum');
% xlabel('sigma');
% ylabel('mean');
% colorbar
% %caxis manual
% %caxis([0 1]);
% view(90,-90)

% save as pdf by first removing annoying empty borders and convert
% the mean and sigma values to prevent '.' within the filename
% set(gcf, 'PaperPosition', [-0.3 -0.19 5.6 5.2]); %Position the plot further to the left and down. Extend the plot to fill entire paper.
% set(gcf, 'PaperSize', [5 5]); %Keep the same paper size
% meanInteger = fix(meanp);
% meanDecimal = abs(meanp - meanInteger)*10;
% sigmaInteger = fix(sigmap);
% sigmaDecimal = abs(sigmap - sigmaInteger)*10;
% saveas(gcf, ['optimal_pair_surfaceGaussian_mean' num2str(meanInteger) '-' num2str(meanDecimal) '_sigma' num2str(sigmaInteger) '-' num2str(sigmaDecimal) '_errorSum.pdf' ]); %'.png' ])

% figure
% surf(X,Y,totalError1,'linestyle', 'none');
% shading interp
% title('Total Error 1');
% xlabel('sigma');
% ylabel('mean');
% colorbar
% %caxis manual
% %caxis([0 1]);
% view(90,-90)

% save as pdf by first removing annoying empty borders and convert
% the mean and sigma values to prevent '.' within the filename
% set(gcf, 'PaperPosition', [-0.3 -0.19 5.6 5.2]); %Position the plot further to the left and down. Extend the plot to fill entire paper.
% set(gcf, 'PaperSize', [5 5]); %Keep the same paper size
% meanInteger = fix(meanp);
% meanDecimal = abs(meanp - meanInteger)*10;
% sigmaInteger = fix(sigmap);
% sigmaDecimal = abs(sigmap - sigmaInteger)*10;
% saveas(gcf, ['optimal_pair_surfaceGaussian_mean' num2str(meanInteger) '-' num2str(meanDecimal) '_sigma' num2str(sigmaInteger) '-' num2str(sigmaDecimal) '_errorSum1.pdf' ]); %'.png' ]

% figure
% surf(X,Y,totalError2,'linestyle', 'none');
% shading interp
% title('Total Error 2');
% xlabel('sigma');
% ylabel('mean');
% colorbar
% %caxis manual
% %caxis([0 1]);
% view(90,-90)

% % save as pdf by first removing annoying empty borders and convert
% % the mean and sigma values to prevent '.' within the filename
% set(gcf, 'PaperPosition', [-0.3 -0.19 5.6 5.2]); %Position the plot further to the left and down. Extend the plot to fill entire paper.
% set(gcf, 'PaperSize', [5 5]); %Keep the same paper size
% meanInteger = fix(meanp);
% meanDecimal = abs(meanp - meanInteger)*10;
% sigmaInteger = fix(sigmap);
% sigmaDecimal = abs(sigmap - sigmaInteger)*10;
% saveas(gcf, ['optimal_pair_surfaceGaussian_mean' num2str(meanInteger) '-' num2str(meanDecimal) '_sigma' num2str(sigmaInteger) '-' num2str(sigmaDecimal) '_errorSum2.pdf' ]); %'.png' ]

subplot(1,2,2)
%figure
surf(R,D,(totalError1 + totalError2),'linestyle', 'none');
shading interp
title('Total Energy'); %Product
ylabel('mean');
xlabel('rotation');
set(gca,'FontSize',14)
set(gca,'FontName','Times New Roman')
colorbar
%caxis manual
%caxis([0 1]);
view(90,-90)

% % save as pdf by first removing annoying empty borders and convert
% % the mean and sigma values to prevent '.' within the filename
% set(gcf, 'PaperPosition', [-0.3 -0.19 5.6 5.2]); %Position the plot further to the left and down. Extend the plot to fill entire paper.
% set(gcf, 'PaperSize', [5 5]); %Keep the same paper size
% meanInteger = fix(meanp);
% meanDecimal = abs(meanp - meanInteger)*10;
% sigmaInteger = fix(sigmap);
% sigmaDecimal = abs(sigmap - sigmaInteger)*10;
% saveas(gcf, ['optimal_pair_surfaceGaussian_mean' num2str(meanInteger) '-' num2str(meanDecimal) '_sigma' num2str(sigmaInteger) '-' num2str(sigmaDecimal) '_errorProduct.pdf' ]); %'.png' ]

% % plot the energy curve only for the selected optimal sigma
% figure
% f = totalError1(s,:);
% f = totalError1(s,:).*totalError2(s,:);
% plot(x,f,'r');
% title(['Total Error Product for sigma = ' num2str(s)]);
% xlabel('mean');

% % save SUBPLOT as pdf by first removing annoying empty borders and convert
% % the mean and sigma values to prevent '.' within the filename
% set(gcf, 'PaperPosition', [-1 -0.1 12 5]); %[left bottom width height] Position the plot further to the left and down. Extend the plot to fill entire paper.
% set(gcf, 'PaperSize', [10.2 5]); %Keep the same paper size
% meanInteger = fix(meanp);
% meanDecimal = abs(meanp - meanInteger)*10;
% sigmaInteger = fix(sigmap);
% sigmaDecimal = abs(sigmap - sigmaInteger)*10;
% saveas(gcf, ['plots_mean' num2str(meanInteger) '-' num2str(meanDecimal) '_sigma' num2str(sigmaInteger) '-' num2str(sigmaDecimal) '.pdf' ]); %'.png' ]




==> matlab/work_with_single_gaussian_2D.m <==
clear all;
close all;

I = 4; % number of image Gaussians
MaxSigmaPlot = 80;
MinSigmaPlot = 0;
StepSigmaPlot = 0.1;
MaxMeanPlot = 40;
MinMeanPlot = -40;
StepMeanPlot = 0.1;
MinOrientationPlot = -2;%-pi/2;
MaxOrientationPlot = +2;%pi/2;
StepOrientation= 0.01;

% initialize the rundom number generator
rng('shuffle');

% initialize the image Gaussians with random sigmas
% and distanciate each other according to that (resembling
% image Gaussian assigned to pixels behaviour)
Gi = zeros(I,2);
dist = zeros(I);
sGi = MaxMeanPlot/I/2
step = 4*sGi
mGi = 0-(I)/2*step+step*2/4
for i=1:1:I
    sGi = 10;%randi([2 20],1,1);
    if (i > 1)
        mGi = mGi+step;
    end
    Gi(i,:) = [mGi sGi]; % [mean sigma]
end

% initialize the color similarity randomly with
% opposing similarities for the 1st and 2nd Gaussian
C = ones(I,2);
for i=1:1:I
    C(i,1) = randi([0 1],1,1);
    C(i,2) = 1 - C(i,1);
end
% C = ones(I,2);
% for i=1:1:I
%     C(i,1) = randi([0 10],1,1) / 10;
%     C(i,2) = 1 - C(i,1);
% end

% initialize the color similarity such that the first
% half of the image Gaussians has maximum similarity
% (= 1) and the second half has minimum (= 0)
C = ones(I,2);
for i=1:1:I/2
    C(i,2) = 0;
end
for i=I/2+1:1:I
    C(i,1) = 0;
end

% prepare to draw the image Gaussians on a 2D plot
%figure
hFig = figure(1);
set(hFig, 'Position', [0 0 1000 400])
x = -20:0.1:20; % for the 2D plot

% prepare the grid to later plot the energy in 3D
[D, R] = ndgrid(MinMeanPlot:StepMeanPlot:MaxMeanPlot,MinOrientationPlot:StepOrientation:MaxOrientationPlot); % X = sigma, Y = mean
d = 0; % offset 
Z1 = sin(R)*-d;
Y1 = cos(R)*-d + D;
Z2 = sin(R)*+d;
Y2 = cos(R)*+d + D;
totalError = 0;
totalError1 = 0;
totalError2 = 0;

X = 10;

% create subplots
x = linspace(MinMeanPlot,MaxMeanPlot);
subplot(1,2,1)

for i=1:1:I

    % compute the error Eis
    errorBlob1 = C(i,1) .* 2 .* ((X.*Gi(i,2))./(X.^2+Gi(i,2)^2)) .* exp((-(Y1 - Gi(i,1)).^2)./(X.^2+Gi(i,2)^2)) .* exp((-(Z1 - 0).^2)./(X.^2+Gi(i,2)^2));
    errorBlob2 = C(i,2) .* 2 .* ((X.*Gi(i,2))./(X.^2+Gi(i,2)^2)) .* exp((-(Y2 - Gi(i,1)).^2)./(X.^2+Gi(i,2)^2)) .* exp((-(Z2 - 0).^2)./(X.^2+Gi(i,2)^2));
    
    % damp the errors to 1
    errorBlob1(errorBlob1>1) = 1;
    errorBlob2(errorBlob2>1) = 1;
    
    error = errorBlob1 + errorBlob2;
    
    % normalize the error by dividing by 2*I
    error = error / (2*I);
    
    % update the total error
    totalError = totalError + error;
    totalError1 = totalError1 + errorBlob1/I;
    totalError2 = totalError2 + errorBlob2/I;
    
    % plot this image Gaussian
    fGi = (1/(sqrt(Gi(i,2)*sqrt(pi)))) * exp(-(1/2).*((x - Gi(i,1))./Gi(i,2)).^2);
    plot(x,fGi,'Color',[C(i,1) 0 1-C(i,1)],'LineStyle','--');
    hold on
end

% temporal variables
numElemMean     = abs(MaxMeanPlot) + abs(MinMeanPlot); % num elements for mean
numScaledMean   = numElemMean / StepMeanPlot;
numElemSigma    = abs(MaxSigmaPlot) + abs(MinSigmaPlot);  % num elements for sigma
numScaledSigma  = numElemSigma / StepSigmaPlot;

% find the indices (sigma,mean) corresponding to the
% unique maximum value in the totalError energy
% [max_num, max_idx]=max(totalError(:)); % Energy sum
% [sigmas,means]=ind2sub(size(totalError),max_idx);
% sigmas = MinSigmaPlot + sigmas / (numScaledSigma / numElemSigma); % convert to the right interval
% means = MinMeanPlot + means / (numScaledMean / numElemMean); % convert to the right interval
% optimal = (1/(sqrt(sigmas*sqrt(pi)))) * exp(-(1/2)*((x - means)/sigmas).^2);
% plot(x,optimal,'r--x');

error = totalError1.*totalError2; % Energy product

% find optimal mean AND sigma
[max_num, max_idx]=max(error(:));
[sigmap1,meanp1]=ind2sub(size(error),max_idx);
s = sigmap1;
sigmap1 = MinSigmaPlot + sigmap1 / (numScaledSigma / numElemSigma); % convert to the right interval
meanp1 = MinMeanPlot + meanp1 / (numScaledMean / numElemMean); % convert to the right interval

% % plot the first and second Gaussian couple based on the
% % optimal mean AND sigma
% sigma11 = sigmap1/2;
% sigma21 = sigmap1/2;
% mean11 = meanp1 - sigma11;
% mean21 = meanp1 + sigma21;
% 
% optimal1 = (1/(sqrt(sigma11*sqrt(pi)))) * exp(-(1/2)*((x - mean11)/sigma11).^2);
% optimal2 = (1/(sqrt(sigma21*sqrt(pi)))) * exp(-(1/2)*((x - mean21)/sigma21).^2);
% plot(x,optimal1,'c--x');
% hold on;
% plot(x,optimal2,'c--x');
% hold on;

% % plot a single Gaussian positioned at the optima
% optimal = (1/(sqrt(sigmap1*sqrt(pi)))) * exp(-(1/2)*((x - meanp1)/sigmap1).^2);
% plot(x,optimal,'c--x');
% hold on;


% find optimal mean with fixed increasing sigma
% for sigmaA=1:1:size(Y)/2 % array position of sigma
%     [max_num, max_idx]=max(error(sigmaA,:));
%     [unused,meanp]=ind2sub(size(error(sigmaA,:)),max_idx);
%     sigmap = MinSigmaPlot + sigmaA / (numScaledSigma / numElemSigma); % convert to the right interval
%     meanp = MinMeanPlot + meanp / (numScaledMean / numElemMean); % convert to the right interval
%     
% %     % plot the first and second Gaussian couple based on the
% %     % optimal mean with fixed sigma
% %     sigma1 = sigmap/2;
% %     sigma2 = sigmap/2;
% %     mean1 = meanp - sigma1;
% %     mean2 = meanp + sigma2;
% % 
% %     optimal1 = (1/(sqrt(sigma1*sqrt(pi)))) * exp(-(1/2)*((x - mean1)/sigma1).^2);
% %     optimal2 = (1/(sqrt(sigma2*sqrt(pi)))) * exp(-(1/2)*((x - mean2)/sigma2).^2);
% %     plot(x,optimal1,'m');
% %     hold on;
% %     plot(x,optimal2,'m');
% %     hold on;
% 
%     % plot a single Gaussian positioned at the optima
%     optimal = (1/(sqrt(sigmap*sqrt(pi)))) * exp(-(1/2)*((x - meanp)/sigmap).^2);
%     plot(x,optimal,'c');
%     hold on;
% end

% find the indices (sigma,mean) corresponding to the
% unique maximum value in the totalError1 and totalError2 energy
% [max_num, max_idx]=max(totalError1(:));
% [sigma1o,mean1o]=ind2sub(size(totalError1),max_idx);
% sigma1o = MinSigmaPlot + sigma1o / (numScaledSigma / numElemSigma); % convert to the right interval
% mean1o = MinMeanPlot + mean1o / (numScaledMean / numElemMean); % convert to the right interval
% 
% [max_num, max_idx]=max(totalError2(:));
% [sigma2o,mean2o]=ind2sub(size(totalError2),max_idx);
% sigma2o = MinSigmaPlot + sigma2o / (numScaledSigma / numElemSigma); % convert to the right interval
% mean2o = MinMeanPlot + mean2o / (numScaledMean / numElemMean); % convert to the right interval
% 
% % plot the first and second Gaussian couple based on the separated optimal
% optimal1 = (1/(sqrt(sigma1o*sqrt(pi)))) * exp(-(1/2)*((x - mean1o)/sigma1o).^2);
% optimal2 = (1/(sqrt(sigma2o*sqrt(pi)))) * exp(-(1/2)*((x - mean2o)/sigma2o).^2);
% plot(x,optimal1,'g--x');
% hold on;
% plot(x,optimal2,'b--x');
% hold on;

legendStrings = cell(I,1);
for i=1:1:I
    legendStrings{i} = ['mean = ' num2str(Gi(i,1)) ', sigma = ' num2str(Gi(i,2)) ', cs = ' num2str(C(i,1))];
end
% 
% %legendStrings{I+1} = ['1st mean = ' num2str(mean11) ', sigma = ' num2str(sigma11)];
% %legendStrings{I+2} = ['2nd mean = ' num2str(mean21) ', sigma = ' num2str(sigma21)];
legend(legendStrings);
title('Optimal surface Gaussians for various sigmas');
xlabel('mean');

% % save as pdf by first removing annoying empty borders and convert
% % the mean and sigma values to prevent '.' within the filename
% set(gcf, 'PaperPosition', [-0.3 -0.19 5.6 5.2]); %Position the plot further to the left and down. Extend the plot to fill entire paper.
% set(gcf, 'PaperSize', [5 5]); %Keep the same paper size
% meanInteger = fix(meanp);
% meanDecimal = abs(meanp - meanInteger)*10;
% sigmaInteger = fix(sigmap);
% sigmaDecimal = abs(sigmap - sigmaInteger)*10;
% saveas(gcf, ['optimal_pair_surfaceGaussian_mean' num2str(meanInteger) '-' num2str(meanDecimal) '_sigma' num2str(sigmaInteger) '-' num2str(sigmaDecimal) '_plot.pdf' ]); %'.png' ]);

% figure
% surf(X,Y,totalError,'linestyle', 'none');
% shading interp
% title('Total Error Sum');
% xlabel('sigma');
% ylabel('mean');
% colorbar
% %caxis manual
% %caxis([0 1]);
% view(90,-90)

% save as pdf by first removing annoying empty borders and convert
% the mean and sigma values to prevent '.' within the filename
% set(gcf, 'PaperPosition', [-0.3 -0.19 5.6 5.2]); %Position the plot further to the left and down. Extend the plot to fill entire paper.
% set(gcf, 'PaperSize', [5 5]); %Keep the same paper size
% meanInteger = fix(meanp);
% meanDecimal = abs(meanp - meanInteger)*10;
% sigmaInteger = fix(sigmap);
% sigmaDecimal = abs(sigmap - sigmaInteger)*10;
% saveas(gcf, ['optimal_pair_surfaceGaussian_mean' num2str(meanInteger) '-' num2str(meanDecimal) '_sigma' num2str(sigmaInteger) '-' num2str(sigmaDecimal) '_errorSum.pdf' ]); %'.png' ])

% figure
% surf(X,Y,totalError1,'linestyle', 'none');
% shading interp
% title('Total Error 1');
% xlabel('sigma');
% ylabel('mean');
% colorbar
% %caxis manual
% %caxis([0 1]);
% view(90,-90)

% save as pdf by first removing annoying empty borders and convert
% the mean and sigma values to prevent '.' within the filename
% set(gcf, 'PaperPosition', [-0.3 -0.19 5.6 5.2]); %Position the plot further to the left and down. Extend the plot to fill entire paper.
% set(gcf, 'PaperSize', [5 5]); %Keep the same paper size
% meanInteger = fix(meanp);
% meanDecimal = abs(meanp - meanInteger)*10;
% sigmaInteger = fix(sigmap);
% sigmaDecimal = abs(sigmap - sigmaInteger)*10;
% saveas(gcf, ['optimal_pair_surfaceGaussian_mean' num2str(meanInteger) '-' num2str(meanDecimal) '_sigma' num2str(sigmaInteger) '-' num2str(sigmaDecimal) '_errorSum1.pdf' ]); %'.png' ]

% figure
% surf(X,Y,totalError2,'linestyle', 'none');
% shading interp
% title('Total Error 2');
% xlabel('sigma');
% ylabel('mean');
% colorbar
% %caxis manual
% %caxis([0 1]);
% view(90,-90)

% % save as pdf by first removing annoying empty borders and convert
% % the mean and sigma values to prevent '.' within the filename
% set(gcf, 'PaperPosition', [-0.3 -0.19 5.6 5.2]); %Position the plot further to the left and down. Extend the plot to fill entire paper.
% set(gcf, 'PaperSize', [5 5]); %Keep the same paper size
% meanInteger = fix(meanp);
% meanDecimal = abs(meanp - meanInteger)*10;
% sigmaInteger = fix(sigmap);
% sigmaDecimal = abs(sigmap - sigmaInteger)*10;
% saveas(gcf, ['optimal_pair_surfaceGaussian_mean' num2str(meanInteger) '-' num2str(meanDecimal) '_sigma' num2str(sigmaInteger) '-' num2str(sigmaDecimal) '_errorSum2.pdf' ]); %'.png' ]

subplot(1,2,2)
%figure
surf(R,D,(totalError1),'linestyle', 'none');
shading interp
title('Total Energy'); %Product
ylabel('mean');
xlabel('rotation');
set(gca,'FontSize',14)
set(gca,'FontName','Times New Roman')
colorbar
%caxis manual
%caxis([0 1]);
view(90,-90)

% % save as pdf by first removing annoying empty borders and convert
% % the mean and sigma values to prevent '.' within the filename
% set(gcf, 'PaperPosition', [-0.3 -0.19 5.6 5.2]); %Position the plot further to the left and down. Extend the plot to fill entire paper.
% set(gcf, 'PaperSize', [5 5]); %Keep the same paper size
% meanInteger = fix(meanp);
% meanDecimal = abs(meanp - meanInteger)*10;
% sigmaInteger = fix(sigmap);
% sigmaDecimal = abs(sigmap - sigmaInteger)*10;
% saveas(gcf, ['optimal_pair_surfaceGaussian_mean' num2str(meanInteger) '-' num2str(meanDecimal) '_sigma' num2str(sigmaInteger) '-' num2str(sigmaDecimal) '_errorProduct.pdf' ]); %'.png' ]

% % plot the energy curve only for the selected optimal sigma
% figure
% f = totalError1(s,:);
% f = totalError1(s,:).*totalError2(s,:);
% plot(x,f,'r');
% title(['Total Error Product for sigma = ' num2str(s)]);
% xlabel('mean');

% % save SUBPLOT as pdf by first removing annoying empty borders and convert
% % the mean and sigma values to prevent '.' within the filename
% set(gcf, 'PaperPosition', [-1 -0.1 12 5]); %[left bottom width height] Position the plot further to the left and down. Extend the plot to fill entire paper.
% set(gcf, 'PaperSize', [10.2 5]); %Keep the same paper size
% meanInteger = fix(meanp);
% meanDecimal = abs(meanp - meanInteger)*10;
% sigmaInteger = fix(sigmap);
% sigmaDecimal = abs(sigmap - sigmaInteger)*10;
% saveas(gcf, ['plots_mean' num2str(meanInteger) '-' num2str(meanDecimal) '_sigma' num2str(sigmaInteger) '-' num2str(sigmaDecimal) '.pdf' ]); %'.png' ]



